Using Artificial Intelligence Models in System Identification

Artificial Intelligence (AI) techniques are known for its ability in tackling problems found to be unyielding to traditional mathematical methods. A recent addition to these techniques are the Computational Intelligence (CI) techniques which, in most cases, are nature or biologically inspired techniques. Different CI techniques found their way to many control engineering applications, including system identification, and the results obtained by many researchers were encouraging. However, most control engineers and researchers used the basic CI models as is or slightly modified them to match their needs. Henceforth, the merits of one model over the other was not clear, and full potential of these models was not exploited. In this research, Genetic Algorithm (GA) and Particle Swarm Optimization (PSO) methods, which are different CI techniques, are modified to best suit the multimodal problem of system identification. In the first case of GA, an extension to the basic algorithm, which is inspired from nature as well, was deployed by introducing redundant genetic material. This extension, which come in handy in living organisms, did not result in significant performance improvement to the basic algorithm. In the second case, the Clubs-based PSO (C-PSO) dynamic neighborhood structure was introduced to replace the basic static structure used in canonical PSO algorithms. This modification of the neighborhood structure resulted in significant performance of the algorithm regarding convergence speed, and equipped it with a tool to handle multimodal problems. To understand the suitability of different GA and PSO techniques in the problem of system identification, they were used in an induction motor's parameter identification problem. The results enforced previous conclusions and showed the superiority of PSO in general over the GA in such a multimodal problem.

==> EA/schema.m <==
%% different schema/population fitness ratios
clear
clc

fs = 1.9;   %schema fitness (1.8, 1.9, 2.0, 2.1, 2.2) while delta=11 o=6

delta = 11; %schema defining length (delta, o) = (10, 6) (10, 7) (10, 8) (11, 8) (12, 8) while Fs/Fbar = 1.9
o = 6;      %schema order

%%%%%%%%%%%%%%%%
N = 500;    %population size
m = 20;     %solution vector length [1 2 3 ... N]
pc = 0.7;   %crossover ratio
pm = 0.01;  %mutation ratio
xi0 = 5;    %excpected value of individuals matched by the schema after initialalization
Fbar = 1;   %average fitness of the population

gen = 100;  %number of generations
xit = xi0;  %number of individuals matched by schema at initilization = xi0

for x = 1 : gen
   xit(x + 1) = (xit(x)*fs/Fbar)*(1 - (pc*delta/(m - 1)) - o*pm);   %schema growth rate equation
end

mxx = Fbar*N/fs     %number of individuals matched by schema can't exceed certain number, or else, the average population fitness will be erronous

tt = find(xit > mxx, 1);    %procedure to find the first one violating the average fitness restriction
if isempty(tt)              %
    tt = 100;               %
else                        %
    tt = 10*(floor(tt/10)); %
end                         %

i = 10 : 10 : tt;           %record data on 10 generations interval
val =  xit(i);              %
val = [xit(1) val];         %
val = round(val);           %rounding the numbers (number of individuals matched should be an integer)
